An introduction to group sequential methods: planning and multi-aspect optimization

A group sequential clinical trial design can be an attractive option when planning a pivotal trial as this approach has the ability to stop the trial early for success, whilst also being well accepted from a regulatory review perspective. Compared to a single stage design there are more moving parts to consider and optimise when planning a group sequential trial. This tutorial briefly outlines the group sequential methodology before detailing some of the key operating characteristics and how these can be estimated, optimised and ultimately presented to decision makers when aligning on a final study design.

==> gs_Power.R <==
## this code computes power in a group sequential design
rm(list=ls())
library(mnormt)
library(rootSolve)

## Step 1. setup default parameter set

p_t<-0.58 #0.58 - to compute mid diff use H0 value for control
p_c<-0.6
delta<- -0.1
prop_psi<-0.6

# function to compute Information - 1/variance - of natural estimator = P_t - P_c - delta

I_k<-function(p_t_l,p_c_l,n_k_l){
  # P(success in test arm), P(success in comparator arm), n in each arm 
  # uses simple wald variance estimate p(1-p)/n
  thevar<-(p_t_l*(1-p_t_l))/n_k_l + (p_c_l*(1-p_c_l))/n_k_l
  return(thevar^-1); #information is reciprocal variance
}

cov_z1z2<-function(p_t_l,p_c_l,n_z1_l,n_z2_l){
  #compute covariance matrix between test statistics at interim and end of study
  covar_m<-matrix(rep(1,4),ncol=2)
  # covar is sqrt ratio of information
  covar_m[1,2]<-covar_m[2,1]<-sqrt(I_k(p_t_l,p_c_l,n_z1_l)/I_k(p_t_l,p_c_l,n_z2_l))
  return(covar_m)
  
}

mean_H0<-function(p_t_l,p_c_l,n_z1_l,n_z2_l,d_l){return(c(0,0))}

mean_H1<-function(p_t_l,p_c_l,n_z1_l,n_z2_l,d_l){
    return(c( (p_t-p_c-d_l)*sqrt(I_k(p_t,p_c,n_z1_l)),
            (p_t-p_c-d_l)*sqrt(I_k(p_t,p_c,n_z2_l)))
  )
}



myF<-function(x,pars){
  
  ## sort out extra parameters
  p_t_l=pars["p_t"]
  p_c_l=pars["p_c"]
  psi_l=pars["psi"]
  d_l=pars["d"]
  rho1_l=pars["rho1"]
  rho2_l=pars["rho2"]
  alpha_l=pars["alpha"]
  m=pars["N"]

  #print(p_t_l)
  #print(psi_l)
  
  c11=x[1]
  c12=x[2]
  c2=x[3]
  beta_l=x[4]
  
  n_z1_l=psi_l*m*m
  n_z2_l=m*m
  
  ## compute Type I and Type II errors
  
  ## type I at IA
  
  A1<-sadmvn(lower=c(c12,-Inf), upper=c(Inf,Inf), mean=mean_H0(p_t_l,p_c_l,n_z1_l,n_z2_l,d_l), 
                                                  varcov=cov_z1z2(p_t_l,p_c_l,n_z1_l,n_z2_l))
  ## type I at EoS
  
  A2<-sadmvn(lower=c(-Inf,c2), upper=c(c12,Inf), mean=mean_H0(p_t_l,p_c_l,n_z1_l,n_z2_l,d_l), 
                                                 varcov=cov_z1z2(p_t_l,p_c_l,n_z1_l,n_z2_l))
  ## type II at IA
  
  B1<-sadmvn(lower=c(-Inf,-Inf), upper=c(c11,Inf), mean=mean_H1(p_t_l,p_c_l,n_z1_l,n_z2_l,d_l), 
                                                   varcov=cov_z1z2(p_t_l,p_c_l,n_z1_l,n_z2_l))
  ## type II at EoS
  B2<-sadmvn(lower=c(c11,-Inf), upper=c(c12,c2), mean=mean_H1(p_t_l,p_c_l,n_z1_l,n_z2_l,d_l), 
                                                 varcov=cov_z1z2(p_t_l,p_c_l,n_z1_l,n_z2_l))
  
  ## compute error spends same order as above
  
  A1_S<- ((I_k(p_t_l,p_c_l,n_z1_l)/I_k(p_t_l,p_c_l,n_z2_l))^rho1_l)*alpha_l
  
  A2_S<- alpha_l-((I_k(p_t_l,p_c_l,n_z1_l)/I_k(p_t_l,p_c_l,n_z2_l))^rho1_l)*alpha_l
  
  B1_S<- ((I_k(p_t_l,p_c_l,n_z1_l)/I_k(p_t_l,p_c_l,n_z2_l))^rho2_l)*beta_l
  
  B2_S<- beta_l-((I_k(p_t_l,p_c_l,n_z1_l)/I_k(p_t_l,p_c_l,n_z2_l))^rho2_l)*beta_l
  
  ## crossing probability
  CR1<-sadmvn(lower=c(c12,-Inf), upper=c(Inf,Inf), mean=mean_H1(p_t_l,p_c_l,n_z1_l,n_z2_l,d_l), 
              varcov=cov_z1z2(p_t_l,p_c_l,n_z1_l,n_z2_l))
  
  ## min diff
  DF1<- d_l+c12/(sqrt(I_k(p_t_l,p_c_l,n_z1_l)))
  
  cat("cross and min diff and A1=",CR1," ",DF1," ",A1,"\n")
  
  res_l<-c(f1=A1-A1_S,f2=A2-A2_S,f3=B1-B1_S,f4=B2-B2_S)
  names(res_l)<-c("f1.alpha1","f2.alpha2","f3.beta1","f4.beta2")
  
  return(res_l)
  
  
  
}

## Step 1. setup the joint probability distributions

## sample size fixed apriori = 28.1162728^2

## setup additional parameters - fixed apriori
mypars=c(p_t=0.58,
         p_c=0.6,
         psi=0.5,
         d=-0.1,
         rho1=1.,
         rho2=3,
         alpha=0.025,
         N=28.8372205)

# test function call
cat("### Test objective function call ###\n")
print(myF(c(0.5,2.6,2.03,0.1),pars=mypars))

# run root solver
cat("### Run root finder ###\n")
# note - under-estimate n as a starting condition
# integral accuracy is sensitive to higher n as tails becoming vanishingly small 
print(res<-multiroot(f=myF,start=c(0.5,2.,2.0,0.01),parms=mypars))

# check solution
cat("### Check solution - should be close to zero###\n")
print(myF(res$root,pars=mypars))



==> gs_SampleSize.R <==
## ## this code computes sample size in a group sequential design
rm(list=ls())
library(mnormt)
library(rootSolve)

p_t<-0.58 #0.58 - to compute mid diff use H0 value for control
p_c<-0.6
delta<- -0.1
prop_psi<-0.6

# function to compute Information - 1/variance - of natural estimator = P_t - P_c - delta

I_k<-function(p_t_l,p_c_l,n_k_l){
  # P(success in test arm), P(success in comparator arm), n in each arm 
  # uses simple wald variance estimate p(1-p)/n
  thevar<-(p_t_l*(1-p_t_l))/n_k_l + (p_c_l*(1-p_c_l))/n_k_l
  return(thevar^-1); #information is reciprocal variance
}

cov_z1z2<-function(p_t_l,p_c_l,n_z1_l,n_z2_l){
  #compute covariance matrix between test statistics at interim and end of study
  covar_m<-matrix(rep(1,4),ncol=2)
  # covar is sqrt ratio of information
  covar_m[1,2]<-covar_m[2,1]<-sqrt(I_k(p_t_l,p_c_l,n_z1_l)/I_k(p_t_l,p_c_l,n_z2_l))
  return(covar_m)
  
}

mean_H0<-function(p_t_l,p_c_l,n_z1_l,n_z2_l,d_l){return(c(0,0))}

mean_H1<-function(p_t_l,p_c_l,n_z1_l,n_z2_l,d_l){
    return(c( (p_t-p_c-d_l)*sqrt(I_k(p_t,p_c,n_z1_l)),
            (p_t-p_c-d_l)*sqrt(I_k(p_t,p_c,n_z2_l)))
  )
}



myF<-function(x,pars){
  
  ## sort out extra parameters
  p_t_l=pars["p_t"]
  p_c_l=pars["p_c"]
  psi_l=pars["psi"]
  d_l=pars["d"]
  rho1_l=pars["rho1"]
  rho2_l=pars["rho2"]
  alpha_l=pars["alpha"]
  beta_l=pars["beta"]

  #print(p_t_l)
  #print(psi_l)
  
  c11=x[1]
  c12=x[2]
  c2=x[3]
  m=x[4]
  
  n_z1_l=psi_l*m*m
  n_z2_l=m*m
 
  
  ## compute Type I and Type II errors
  
  ## type I at IA
  
  A1<-sadmvn(lower=c(c12,-Inf), upper=c(Inf,Inf), mean=mean_H0(p_t_l,p_c_l,n_z1_l,n_z2_l,d_l), 
                                                  varcov=cov_z1z2(p_t_l,p_c_l,n_z1_l,n_z2_l))
  ## type I at EoS
  
  A2<-sadmvn(lower=c(-Inf,c2), upper=c(c12,Inf), mean=mean_H0(p_t_l,p_c_l,n_z1_l,n_z2_l,d_l), 
                                                 varcov=cov_z1z2(p_t_l,p_c_l,n_z1_l,n_z2_l))
  ## type II at IA
  
  B1<-sadmvn(lower=c(-Inf,-Inf), upper=c(c11,Inf), mean=mean_H1(p_t_l,p_c_l,n_z1_l,n_z2_l,d_l), 
                                                   varcov=cov_z1z2(p_t_l,p_c_l,n_z1_l,n_z2_l))
  ## type II at EoS
  B2<-sadmvn(lower=c(c11,-Inf), upper=c(c12,c2), mean=mean_H1(p_t_l,p_c_l,n_z1_l,n_z2_l,d_l), 
                                                 varcov=cov_z1z2(p_t_l,p_c_l,n_z1_l,n_z2_l))
  
  #}
  ## compute error spends same order as above
  
  A1_S<- ((I_k(p_t_l,p_c_l,n_z1_l)/I_k(p_t_l,p_c_l,n_z2_l))^rho1_l)*alpha_l
  
  A2_S<- alpha_l-((I_k(p_t_l,p_c_l,n_z1_l)/I_k(p_t_l,p_c_l,n_z2_l))^rho1_l)*alpha_l
  
  B1_S<- ((I_k(p_t_l,p_c_l,n_z1_l)/I_k(p_t_l,p_c_l,n_z2_l))^rho2_l)*beta_l
  
  B2_S<- beta_l-((I_k(p_t_l,p_c_l,n_z1_l)/I_k(p_t_l,p_c_l,n_z2_l))^rho2_l)*beta_l
  
  ## crossing probability
  CR1<-sadmvn(lower=c(c12,-Inf), upper=c(Inf,Inf), mean=mean_H1(p_t_l,p_c_l,n_z1_l,n_z2_l,d_l), 
              varcov=cov_z1z2(p_t_l,p_c_l,n_z1_l,n_z2_l))
  
  ## min diff
  DF1<- d_l+c12/(sqrt(I_k(p_t_l,p_c_l,n_z1_l)))
  
  cat("cross and min diff and A1=",CR1," ",DF1," ",A1,"\n")
  
  res_l<-c(f1=A1-A1_S,f2=A2-A2_S,f3=B1-B1_S,f4=B2-B2_S)
  names(res_l)<-c("f1.alpha1","f2.alpha2","f3.beta1","f4.beta2")
  
  return(res_l)
  
  
  
}

## Step 1. setup the joint probability distributions

## setup additional parameters - fixed apriori
mypars=c(p_t=0.58,
         p_c=0.6,
         psi=0.6,
         d=-0.1,
         rho1=1,
         rho2=3,
         alpha=0.025,
         beta=0.1)

# test function call
cat("### Test objective function call ###\n")
print(myF(c(0.5,2.6,2.03,28),pars=mypars))

# run root solver
cat("### Run root finder ###\n")
# note - under-estimate n as a starting condition
# integral accuracy is sensitive to higher n as tails becoming vanishingly small 
print(res<-multiroot(f=myF,start=c(0.5,2.3,1.0,10),parms=mypars))

# check solution
cat("### Check solution - should be close to zero###\n")
print(myF(res$root,pars=mypars))



==> gs_data_for_contour_plots.R <==
## generates data for use in contour plots - see figure 2 and figure 3

rm(list=ls())

library(rootSolve)

library(mnormt)


# function to compute Information - 1/variance - of natural estimator = P_t - P_c - delta

I_k<-function(p_t_l,p_c_l,n_k_l){
  # P(success in test arm), P(success in comparator arm), n in each arm 
  # uses simple wald variance estimate p(1-p)/n
  thevar<-(p_t_l*(1-p_t_l))/n_k_l + (p_c_l*(1-p_c_l))/n_k_l
  return(thevar^-1); #information is reciprocal variance
}

cov_z1z2<-function(p_t_l,p_c_l,n_z1_l,n_z2_l){
  #compute covariance matrix between test statistics at interim and end of study
  covar_m<-matrix(rep(1,4),ncol=2)
  # covar is sqrt ratio of information
  covar_m[1,2]<-covar_m[2,1]<-sqrt(I_k(p_t_l,p_c_l,n_z1_l)/I_k(p_t_l,p_c_l,n_z2_l))
  return(covar_m)
  
}

mean_H0<-function(p_t_l,p_c_l,n_z1_l,n_z2_l,d_l){return(c(0,0))}

mean_H1<-function(p_t_l,p_c_l,n_z1_l,n_z2_l,d_l){
  return(c( (p_t_l-p_c_l-d_l)*sqrt(I_k(p_t_l,p_c_l,n_z1_l)),
            (p_t_l-p_c_l-d_l)*sqrt(I_k(p_t_l,p_c_l,n_z2_l)))
  )
}

gridN<-40; ## grid size to evaluate psi and rho1
#################################################################
################## PART 1 - compute sample size for fixed power
#################################################################

myF<-function(x,pars){
  
  ## sort out extra parameters
  p_t_l=pars["p_t"]
  p_c_l=pars["p_c"]
  psi_l=pars["psi"]
  d_l=pars["d"]
  rho1_l=pars["rho1"]
  rho2_l=pars["rho2"]
  alpha_l=pars["alpha"]
  beta_l=pars["beta"]
  
  #print(p_t_l)
  #print(psi_l)
  
  c11=x[1]
  c12=x[2]
  c2=x[3]
  m=x[4]
  
  n_z1_l=psi_l*m*m
  n_z2_l=m*m
  
  ## compute Type I and Type II errors
  
  ## type I at IA
  
  A1<-sadmvn(lower=c(c12,-Inf), upper=c(Inf,Inf), mean=mean_H0(p_t_l,p_c_l,n_z1_l,n_z2_l,d_l), 
             varcov=cov_z1z2(p_t_l,p_c_l,n_z1_l,n_z2_l))
  ## type I at EoS
  
  A2<-sadmvn(lower=c(-Inf,c2), upper=c(c12,Inf), mean=mean_H0(p_t_l,p_c_l,n_z1_l,n_z2_l,d_l), 
             varcov=cov_z1z2(p_t_l,p_c_l,n_z1_l,n_z2_l))
  ## type II at IA
  
  B1<-sadmvn(lower=c(-Inf,-Inf), upper=c(c11,Inf), mean=mean_H1(p_t_l,p_c_l,n_z1_l,n_z2_l,d_l), 
             varcov=cov_z1z2(p_t_l,p_c_l,n_z1_l,n_z2_l))
  ## type II at EoS
  B2<-sadmvn(lower=c(c11,-Inf), upper=c(c12,c2), mean=mean_H1(p_t_l,p_c_l,n_z1_l,n_z2_l,d_l), 
             varcov=cov_z1z2(p_t_l,p_c_l,n_z1_l,n_z2_l))
  
  ## compute error spends same order as above
  
  A1_S<- ((I_k(p_t_l,p_c_l,n_z1_l)/I_k(p_t_l,p_c_l,n_z2_l))^rho1_l)*alpha_l
  
  A2_S<- alpha_l-((I_k(p_t_l,p_c_l,n_z1_l)/I_k(p_t_l,p_c_l,n_z2_l))^rho1_l)*alpha_l
  
  B1_S<- ((I_k(p_t_l,p_c_l,n_z1_l)/I_k(p_t_l,p_c_l,n_z2_l))^rho2_l)*beta_l
  
  B2_S<- beta_l-((I_k(p_t_l,p_c_l,n_z1_l)/I_k(p_t_l,p_c_l,n_z2_l))^rho2_l)*beta_l
  
  ## crossing probability
  CR1<-sadmvn(lower=c(c12,-Inf), upper=c(Inf,Inf), mean=mean_H1(p_t_l,p_c_l,n_z1_l,n_z2_l,d_l), 
              varcov=cov_z1z2(p_t_l,p_c_l,n_z1_l,n_z2_l))
  
  ## min diff
  DF1<- d_l+c12/(sqrt(I_k(p_t_l,p_c_l,n_z1_l)))
  
  #cat("cross and min diff=",CR1," ",DF1,"\n")
  
  res_l<-c(f1=A1-A1_S,f2=A2-A2_S,f3=B1-B1_S,f4=B2-B2_S)
  names(res_l)<-c("f1.alpha1","f2.alpha2","f3.beta1","f4.beta2")
  
  return(res_l)
  

}


##################

## compute min diff and cross prob
myF2<-function(list_l){
  
  x=list_l[[1]]$root
  pars=list_l[[2]]
  ## sort out extra parameters
  p_t_l=pars["p_t"]
  p_c_l=pars["p_c"]
  psi_l=pars["psi"]
  d_l=pars["d"]
  rho1_l=pars["rho1"]
  rho2_l=pars["rho2"]
  alpha_l=pars["alpha"]
  beta_l=pars["beta"]
  
  c11=x[1]
  c12=x[2]
  c2=x[3]
  m=x[4]
  
  n_z1_l=psi_l*m*m
  n_z2_l=m*m
  
  A1_S<- ((I_k(p_t_l,p_c_l,n_z1_l)/I_k(p_t_l,p_c_l,n_z2_l))^rho1_l)*alpha_l
  
  ## crossing probability
  CR1<-sadmvn(lower=c(c12,-Inf), upper=c(Inf,Inf), mean=mean_H1(p_t_l,p_c_l,n_z1_l,n_z2_l,d_l), 
              varcov=cov_z1z2(p_t_l,p_c_l,n_z1_l,n_z2_l))
  
  ## min diff
  DF1<- d_l+c12/(sqrt(I_k(p_t_l,p_c_l,n_z1_l)))
  
  return(c(CR1,DF1,m*m,A1_S))
  
  #return(c(psi_l,rho1_l,"mindiff"=DF1,"crossprob"=CR1,"A1_spend"=A1_S,"n"=m*m))
  
  
  
}

## Step 1. setup the joint probability distributions

## setup additional parameters - fixed apriori
mypars=c(p_t=0.58,
         p_c=0.6,
         psi=0.6,
         d=-0.1,
         rho1=2,
         rho2=3,
         alpha=0.025,
         beta=0.1)# 90% power

mylevels<-expand.grid(psi=seq(0.2,0.8,len=gridN),rho1=seq(0.01,4,len=gridN))

myres<-data.frame(mylevels,CR=NA,MD=NA,N=NA,alpha=NA)

for(i in 1:nrow(mylevels)){
  cat("i=",i,"\n")
  mypars[c("psi","rho1")]<-c(mylevels[i,1],mylevels[i,2])
  #print(res<-multiroot(f=myF,start=c(0.5,2.3,1.0,10),parms=mypars))
  res<-multiroot(f=myF,start=c(0.5,2.3,1.0,10),parms=mypars)
  restmp<-myF2(list(res,mypars))
  myres[i,3:6]<-restmp;
  #myres[[i]]<-list(res,mypars);
  #startme<-res$root
}

print(head(myres))

write.csv(myres[,c("psi","rho1","CR")],file="crP.csv",row.names=FALSE)
write.csv(myres[,c("psi","rho1","MD")],file="mdP.csv",row.names=FALSE)
write.csv(myres[,c("psi","rho1","N")],file="nP.csv",row.names=FALSE)
write.csv(myres[,c("psi","rho1","alpha")],file="alphaP.csv",row.names=FALSE)

#################################################################
################## PART 2 - compute power for fixed sample size 
#################################################################

myF<-function(x,pars){
  
  ## sort out extra parameters
  p_t_l=pars["p_t"]
  p_c_l=pars["p_c"]
  psi_l=pars["psi"]
  d_l=pars["d"]
  rho1_l=pars["rho1"]
  rho2_l=pars["rho2"]
  alpha_l=pars["alpha"]
  m=pars["N"]
  
  #print(p_t_l)
  #print(psi_l)
  
  c11=x[1]
  c12=x[2]
  c2=x[3]
  beta_l=x[4]
  
  n_z1_l=psi_l*m*m
  n_z2_l=m*m
  
  ## compute Type I and Type II errors
  
  ## type I at IA
  
  A1<-sadmvn(lower=c(c12,-Inf), upper=c(Inf,Inf), mean=mean_H0(p_t_l,p_c_l,n_z1_l,n_z2_l,d_l), 
             varcov=cov_z1z2(p_t_l,p_c_l,n_z1_l,n_z2_l))
  ## type I at EoS
  
  A2<-sadmvn(lower=c(-Inf,c2), upper=c(c12,Inf), mean=mean_H0(p_t_l,p_c_l,n_z1_l,n_z2_l,d_l), 
             varcov=cov_z1z2(p_t_l,p_c_l,n_z1_l,n_z2_l))
  ## type II at IA
  
  B1<-sadmvn(lower=c(-Inf,-Inf), upper=c(c11,Inf), mean=mean_H1(p_t_l,p_c_l,n_z1_l,n_z2_l,d_l), 
             varcov=cov_z1z2(p_t_l,p_c_l,n_z1_l,n_z2_l))
  ## type II at EoS
  B2<-sadmvn(lower=c(c11,-Inf), upper=c(c12,c2), mean=mean_H1(p_t_l,p_c_l,n_z1_l,n_z2_l,d_l), 
             varcov=cov_z1z2(p_t_l,p_c_l,n_z1_l,n_z2_l))
  
  ## compute error spends same order as above
  
  A1_S<- ((I_k(p_t_l,p_c_l,n_z1_l)/I_k(p_t_l,p_c_l,n_z2_l))^rho1_l)*alpha_l
  
  A2_S<- alpha_l-((I_k(p_t_l,p_c_l,n_z1_l)/I_k(p_t_l,p_c_l,n_z2_l))^rho1_l)*alpha_l
  
  B1_S<- ((I_k(p_t_l,p_c_l,n_z1_l)/I_k(p_t_l,p_c_l,n_z2_l))^rho2_l)*beta_l
  
  B2_S<- beta_l-((I_k(p_t_l,p_c_l,n_z1_l)/I_k(p_t_l,p_c_l,n_z2_l))^rho2_l)*beta_l
  
  ## crossing probability
  CR1<-sadmvn(lower=c(c12,-Inf), upper=c(Inf,Inf), mean=mean_H1(p_t_l,p_c_l,n_z1_l,n_z2_l,d_l), 
              varcov=cov_z1z2(p_t_l,p_c_l,n_z1_l,n_z2_l))
  
  ## min diff
  DF1<- d_l+c12/(sqrt(I_k(p_t_l,p_c_l,n_z1_l)))
  
  #cat("cross and min diff=",CR1," ",DF1,"\n")
  
  res_l<-c(f1=A1-A1_S,f2=A2-A2_S,f3=B1-B1_S,f4=B2-B2_S)
  names(res_l)<-c("f1.alpha1","f2.alpha2","f3.beta1","f4.beta2")
  
  return(res_l)
  
  
}


##################

## compute min diff and cross prob
myF2<-function(list_l){
  
  x=list_l[[1]]$root
  pars=list_l[[2]]
  ## sort out extra parameters
  p_t_l=pars["p_t"]
  p_c_l=pars["p_c"]
  psi_l=pars["psi"]
  d_l=pars["d"]
  rho1_l=pars["rho1"]
  rho2_l=pars["rho2"]
  alpha_l=pars["alpha"]
  m=pars["N"]
  
  c11=x[1]
  c12=x[2]
  c2=x[3]
  beta_l=x[4]
  
  n_z1_l=psi_l*m*m
  n_z2_l=m*m
  
  A1_S<- ((I_k(p_t_l,p_c_l,n_z1_l)/I_k(p_t_l,p_c_l,n_z2_l))^rho1_l)*alpha_l
  
  ## crossing probability
  CR1<-sadmvn(lower=c(c12,-Inf), upper=c(Inf,Inf), mean=mean_H1(p_t_l,p_c_l,n_z1_l,n_z2_l,d_l), 
              varcov=cov_z1z2(p_t_l,p_c_l,n_z1_l,n_z2_l))
  
  ## min diff
  DF1<- d_l+c12/(sqrt(I_k(p_t_l,p_c_l,n_z1_l)))
  
  return(c(CR1,DF1,1-beta_l,A1_S))
  
  #return(c(psi_l,rho1_l,"mindiff"=DF1,"crossprob"=CR1,"A1_spend"=A1_S,"n"=m*m))
  
  
  
}

## Step 1. setup the joint probability distributions

## setup additional parameters - fixed apriori
mypars=c(p_t=0.58,
         p_c=0.6,
         psi=0.6,
         d=-0.1,
         rho1=2,
         rho2=3,
         alpha=0.025,
         N=28.8372205)

mylevels<-expand.grid(psi=seq(0.2,0.8,len=gridN),rho1=seq(0.01,4,len=gridN))

myres<-data.frame(mylevels,CR=NA,MD=NA,powerB=NA,alpha=NA)

for(i in 1:nrow(mylevels)){
  cat("i=",i,"\n")
  mypars[c("psi","rho1")]<-c(mylevels[i,1],mylevels[i,2])
  #print(res<-multiroot(f=myF,start=c(0.5,2.3,1.0,10),parms=mypars))
  res<-multiroot(f=myF,start=c(0.5,2.3,1.0,0.1),parms=mypars)
  restmp<-myF2(list(res,mypars))
  myres[i,3:6]<-restmp;
  #myres[[i]]<-list(res,mypars);
  #startme<-res$root
}

print(head(myres))

write.csv(myres[,c("psi","rho1","CR")],file="crN.csv",row.names=FALSE)
write.csv(myres[,c("psi","rho1","MD")],file="mdN.csv",row.names=FALSE)
write.csv(myres[,c("psi","rho1","powerB")],file="powerN.csv",row.names=FALSE)
write.csv(myres[,c("psi","rho1","alpha")],file="alphaN.csv",row.names=FALSE)



